Banach Wasserstein GAN

Wasserstein Generative Adversarial Networks (WGANs) can be used to generate realistic samples from complicated image distributions. The Wasserstein metric used in WGANs is based on a notion of distance between individual images, which induces a notion of distance between probability distributions of images. So far the community has considered $\ell^2$ as the underlying distance. We generalize the theory of WGAN with gradient penalty to Banach spaces, allowing practitioners to select the features to emphasize in the generator. We further discuss the effect of some particular choices of underlying norms, focusing on Sobolev norms. Finally, we demonstrate a boost in performance for an appropriate choice of norm on CIFAR-10 and CelebA.

==> figures/appendix/celeba_resized/download.py <==
import urllib.request

pv = [1.1, 1.3, 1.5, 2.0, 3.0, 4.0, 5.0]
s = 0

for p in pv:
    pstring = str(p).replace('.','')
    sstring = str(s).replace('.','')
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fgradients%2Fgrid%2Fimage%2F0".format(p, s),
                               "lp/gradients_p_{}s_{}.png".format(pstring, sstring))
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fx_generated_1%2Fgrid%2Fimage%2F0".format(p, s),
                               "lp/samples_p_{}s_{}.png".format(pstring, sstring))


p = 2
sv = [-2.0, -1.5, -1.0, -0.5, 0.0, 0.5, 1.0, 2.0]

for s in sv:
    pstring = str(p).replace('.','')
    sstring = str(s).replace('.','')
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fgradients%2Fgrid%2Fimage%2F0".format(p, s),
                               "sobolev/gradients_p_{}s_{}.png".format(pstring, sstring))
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fx_generated_1%2Fgrid%2Fimage%2F0".format(p, s),
                               "sobolev/samples_p_{}s_{}.png".format(pstring, sstring))


==> figures/create_fid_celeba.py <==
import numpy as np
import matplotlib.pyplot as plt

s = [-2, -1.5, -1, -0.5, 0.0, 0.5, 1.0, 2.0]

values = np.array([11.994635,
                   11.023487,
                   10.585029,
                   10.591102,
                   10.434773,
                   10.856185,
                   10.878101,
                   11.050432])

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

plt.scatter(s, values, c='k')

plt.xlabel('s')
plt.xlim(-2.2, 2.2)
plt.ylim(9.5, 13.5)
plt.xticks(np.linspace(-2, 2, 9))
plt.yticks(np.linspace(10, 13, 4))
plt.tight_layout()

plt.show()

plt.savefig('celeba_sobolev_fid.pdf', dpi=fig.dpi)

p = [1.1, 1.3, 1.5, 2.0, 3.0, 4.0, 5.0]
values = np.array([13.238,
                   11.256442,
                   10.640999,
                   10.394143,
                   11.073921,
                   11.809531,
                   11.73302])

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

linp = np.arange(len(values))
plt.scatter(linp, values, c='k')
plt.xlim(-0.5, 7.5)
plt.ylim(9.5, 13.5)
plt.xticks(np.arange(len(values) + 1), [*p, 10])
plt.yticks(np.linspace(10, 13, 4))
plt.xlabel('p')
plt.tight_layout()

plt.show()

plt.savefig('celeba_lp_fid.pdf', dpi=fig.dpi)


==> figures/create_fid_cifar10.py <==
import numpy as np
import matplotlib.pyplot as plt

name = 'sobolev'

data = np.loadtxt('{}_cifar10.txt'.format(name))

p = data[:, 0]
s = data[:, 1]
fid = data[:, 2]
inc = data[:, 3]

if name == 'lp':
    a = np.argsort(p)
    label = 'p'
    xtick = np.unique(p)
elif name == 'sobolev':
    a = np.argsort(s)
    label = 's'
    xtick = np.unique(s)

s = s[a]
p = p[a]
fid = fid[a]
inc = inc[a]
linp = np.arange(8)
linp = np.arange(len(p)) // 5

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

plt.scatter(linp, fid, c='k')
plt.xlabel(label)
plt.ylim(16, 20)
plt.xticks(np.arange(8), np.unique(s))
plt.yticks(np.linspace(16, 20, 5))
plt.tight_layout()

plt.savefig('cifar10_{}_fid.pdf'.format(name), dpi=fig.dpi)

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

plt.scatter(linp, inc, c='k')
plt.xlabel(label)
plt.xticks(np.arange(8), np.unique(s))
plt.ylim(7.8, 8.35)
plt.yticks(np.linspace(7.75, 8.35, 7))
plt.tight_layout()

plt.savefig('cifar10_{}_inc.pdf'.format(name), dpi=fig.dpi)

==> figures/create_lp_cifar10.py <==
import numpy as np
import matplotlib.pyplot as plt

data = np.loadtxt('lp_cifar10.txt')

p = data[:, 0]
s = data[:, 1]
fid = data[:, 2]
inc = data[:, 3]

a = np.argsort(p)
label = 'p'
xtick = np.unique(p)

s = s[a]
p = p[a]
fid = fid[a]
inc = inc[a]
linp = np.arange(8)
linp = np.arange(len(p)) // 5

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

plt.scatter(linp, fid, c='k')
plt.xlabel(label)
plt.ylim(16, 20)
plt.xticks(np.arange(8), np.unique(p))
plt.yticks(np.linspace(16, 20, 5))
plt.tight_layout()

plt.savefig('cifar10_lp_fid.pdf', dpi=fig.dpi)

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

plt.scatter(linp, inc, c='k')
plt.xlabel(label)
plt.xticks(np.arange(8), np.unique(p))
plt.ylim(7.8, 8.35)
plt.yticks(np.linspace(7.75, 8.35, 4))
plt.tight_layout()

plt.savefig('cifar10_lp_inc.pdf', dpi=fig.dpi)

==> figures/create_lp_wgan_inception.py <==
import numpy as np
import matplotlib.pyplot as plt

p = [1.1, 1.3, 1.5, 2.0, 3.0, 4.0, 5.0, 10.0]

values = np.array([7.684,
                   7.813,
                   7.968,
                   7.909,
                   8.137,
                   8.247,
                   8.254,
                   8.189])

fig = plt.figure()
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

linp = np.arange(len(values))
plt.scatter(linp, values, c='k')
plt.xlabel('p')
plt.ylabel('inception score')
plt.xticks(linp, p)
plt.yticks(np.linspace(7.6, 8.3, 8))

plt.savefig('lp_wgan_inception.png', dpi=fig.dpi)
plt.savefig('lp_wgan_inception.pdf', dpi=fig.dpi)


==> figures/create_sobolev_cifar10.py <==
import numpy as np
import matplotlib.pyplot as plt

data = np.loadtxt('sobolev_cifar10_merged.txt')

p = data[:, 0]
s = data[:, 1]
fid = data[:, 2]
inc = data[:, 3]

a = np.argsort(s)
label = 's'
xtick = np.unique(s)

s = s[a]
p = p[a]
fid = fid[a]
inc = inc[a]

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

plt.scatter(s, fid, c='k')
plt.xlabel(label)
plt.ylim(16, 20)
plt.xticks(np.linspace(-2, 2, 9))
plt.yticks(np.linspace(16, 20, 5))
plt.tight_layout()

plt.savefig('cifar10_sobolev_fid.pdf', dpi=fig.dpi)

fig = plt.figure(figsize=(4, 3))
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

plt.scatter(s, inc, c='k')
plt.xlabel(label)
plt.xticks(np.linspace(-2, 2, 9))
plt.ylim(7.8, 8.35)
plt.yticks(np.linspace(7.75, 8.35, 4))
plt.tight_layout()

plt.savefig('cifar10_sobolev_inc.pdf', dpi=fig.dpi)

==> figures/create_sobolev_wgan_inception.py <==
import numpy as np
import matplotlib.pyplot as plt

s = [-2, -1, -0.5, 0.0, 0.5, 1.0, 2.0]

values = np.array([8.124,
                   8.041,
                   7.877,
                   8.029,
                   7.908,
                   7.887,
                   7.577])

std = np.array([0.057,
                0.074,
                0.056,
                0.079,
                0.073,
                0.059,
                0.058])

fig = plt.figure()
ax = plt.gca()

ax.fill_between(s, values - 3*std, values + 3*std, alpha=0.05, facecolor='blue')
ax.fill_between(s, values - 2*std, values + 2*std, alpha=0.1, facecolor='blue')
ax.fill_between(s, values - std, values + std, alpha=0.15, facecolor='blue')
ax.plot(s, values, color='blue')
ax.margins(x=0)

plt.xlabel('s')
plt.ylabel('inception score')

plt.show()

plt.savefig('sobolev_wgan_inception.pdf', dpi=fig.dpi)


==> figures/create_sobolev_wgan_inception_all.py <==
import numpy as np
import matplotlib.pyplot as plt
import glob
import pandas as pd

files = glob.glob('inception_curves/*')

fig = plt.figure()
ax = plt.gca()
ax.set_axisbelow(True)
plt.grid(linestyle='dotted')

all_inception_scores = []
for f in files:
    s = float(f.split('=')[2].split('_')[0])

    print(s)

    values = pd.read_csv(f)

    steps = np.array(values.Step)
    idx0 = np.nonzero(steps >= 99999)[0][0]

    inception_scores = np.array(values.Value[idx0:idx0+50:10])
    x = s * np.ones_like(inception_scores)

    plt.scatter(x, inception_scores, c='k')

    all_inception_scores.extend(inception_scores)
    print(inception_scores)

plt.xlabel('s')
plt.ylabel('inception score')
plt.savefig('sobolev_wgan_inception_all.png', dpi=fig.dpi)
plt.savefig('sobolev_wgan_inception_all.pdf', dpi=fig.dpi)


==> figures/results/celeba/download.py <==
import urllib.request

pv = [1.1, 1.3, 1.5, 2.0, 3.0, 4.0, 5.0]
s = 0

for p in pv:
    pstring = str(p).replace('.','')
    sstring = str(s).replace('.','')
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fgradients%2Fgrid%2Fimage%2F0".format(p, s),
                               "lp/gradients_p_{}s_{}.png".format(pstring, sstring))
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fx_generated_1%2Fgrid%2Fimage%2F0".format(p, s),
                               "lp/samples_p_{}s_{}.png".format(pstring, sstring))


p = 2
sv = [-2.0, -1.5, -1.0, -0.5, 0.0, 0.5, 1.0, 2.0]

for s in sv:
    pstring = str(p).replace('.','')
    sstring = str(s).replace('.','')
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fgradients%2Fgrid%2Fimage%2F0".format(p, s),
                               "sobolev/gradients_p_{}s_{}.png".format(pstring, sstring))
    urllib.request.urlretrieve("http://130.237.41.15:6006/data/plugin/images/individualImage?ts=1538180054.0252426&run=p%3D{}s%3D{}%2Ftest&sample=0&index=9&tag=summaries%2Fx_generated_1%2Fgrid%2Fimage%2F0".format(p, s),
                               "sobolev/samples_p_{}s_{}.png".format(pstring, sstring))

